Numerical Solution of Free Stochastic Differential Equations

This paper derives a free analog of the Euler-Maruyama method (fEMM) to numerically approximate solutions of free stochastic differential equations (fSDEs). Simply speaking fSDEs are stochastic differential equations in the context of non-commutative random variables (e.g. large random matrices). By applying the theory of multiple operator integrals we derive a free It\^{o} formula from Taylor expansion of operator valued functions. Iterating the free It\^{o} formula allows to motivate and define fEMM. Then we consider weak and strong convergence in the fSDE setting and prove strong convergence order of $\frac{1}{2}$ and weak convergence order of ${1}$. Numerical examples support the theoretical results and show solutions for equations where no analytical solution is known.

==> GEOI/geoI.m <==
function res = geoI(x,t)
eps=0.00001;
xzero=0.1
for j=1:length(x)
     if x(j)<0.55
         xzero=0.1
     else
         xzero=-1
     end
    val=fsolve(  @(g) (x(j)+i*eps+1./g-exp(-(x(j)+i*eps).*g.*t)), [xzero])/pi;
    res(j)=abs(imag(val))
end

end

%usage:  x=[0:0.05:10]
% dt=9.7656e-04
%res=geoI(x,100*dt)
%M600=[x' res600'];
%writematrix(M600,'Xt_analy_600','Delimiter',' ')
